First observation of the directed flow of $D^{0}$ and $\overline{D^0}$ in Au+Au collisions at $\sqrt{s_{\rm NN}}$ = 200~GeV

We report the first measurement of rapidity-odd directed flow ($v_{1}$) for $D^{0}$ and $\overline{D^{0}}$ mesons at mid-rapidity ($|y| < 0.8$) in Au+Au collisions at $\sqrt{s_{\rm NN}}$ = 200\,GeV using the STAR detector at the Relativistic Heavy Ion Collider. In 10--80\% Au+Au collisions, the slope of the $v_{1}$ rapidity dependence ($dv_{1}/dy$), averaged over $D^{0}$ and $\overline{D^{0}}$ mesons, is -0.080 $\pm$ 0.017 (stat.) $\pm$ 0.016 (syst.) for transverse momentum $p_{\rm T}$ above 1.5~GeV/$c$. The absolute value of $D^0$-meson $dv_1/dy$ is about 25 times larger than that for charged kaons, with 3.4$\sigma$ significance. These data give a unique insight into the initial tilt of the produced matter, and offer constraints on the geometric and transport parameters of the hot QCD medium created in relativistic heavy-ion collisions.

==> clear.sh <==
rm -i *.aux *.bbl *.blg *.dvi *.log 

